The 2D+ Dynamic Articulatory Model DYNARTmo: Tongue-Palate Contact Area Estimation

This paper describes an extension of the two-dimensional dynamic articulatory model DYNARTmo by integrating an internal three-dimensional representation of the palatal dome to estimate tongue-palate contact areas from midsagittal tongue contours. Two alternative dome geometries - a half-ellipse and a cosine based profile - are implemented to model lateral curvature in the coronal plane. Using these geometries, lateral contact points are analytically computed for each anterior-posterior position, enabling the generation of electropalatography-like visualizations within the 2D+ framework. The enhanced model supports three synchronized views (sagittal, glottal, and palatal) for static and dynamic (animated) articulation displays, suitable for speech science education and speech therapy. Future work includes adding a facial (lip) view and implementing articulatory-to-acoustic synthesis to quantitatively evaluate model realism.

==> py_code_3D_module/config_palate_shape.py <==
# config_palate_shape.py

# Auswahl der Gaumenform:
# mögliche Werte: "half_ellipse", "truncated_ellipse", "cosine"

PALATE_SHAPE = "cosine" 
#PALATE_SHAPE = "half_ellipse"         
TRUNCATE_K = 0.95  # z. B. 95 % der Halbellipse anzeigen (Fall: truncated_ellipse)
COSINE_K = 1.0  # Anteil des Bogens von 0–π (1.0 = voller Cosinus; Fall: cosine)



==> py_code_3D_module/lib/generate_inner_line.py <==
# generate_inner_line.py
# berechnet: inner_line
# Also: berechne palate contact area zwischen outer_line_1 und inner_line
# dazu: outer_line_2 definiert den Übergang der Gaumenellipsen in die Zähne 

import matplotlib.pyplot as plt
from config_palate_shape import PALATE_SHAPE

from lib.generate_palate_3d import (
    interpolate_cross_section,
    draw_half_ellipse,
    get_half_ellipse_params,
    get_half_ellipse_z_for_y,
    draw_cosine_dome,
    get_cosine_dome_params,
    get_cosine_dome_z_for_y,
    draw_truncated_ellipse,
    get_truncated_ellipse_params,
    get_truncated_ellipse_z_for_y,
)

x_values = [15, 17, 19, 22, 25, 30, 35, 40, 45, 50, 55, 60,
            65, 70, 75, 80, 85, 90, 95, 100, 105, 110, 115]

inner_line_left = []
inner_line_right = []
interpolated_tongue_3d = []


def generate_inner_lines(ax, tongue_mid_3d,
                         outer_line_1_left_3d, outer_line_1_right_3d,
                         outer_line_2_left_3d, outer_line_2_right_3d,
                         hard_palate_3d):
    
    for x_target in x_values:

        print(f"\n🔁 Verarbeitung für x = {x_target:.2f}")
        
        # Ellipsenparameter berechnen
        cross_2_l = interpolate_cross_section(outer_line_2_left_3d, x_target)
        cross_2_r = interpolate_cross_section(outer_line_2_right_3d, x_target)
        cross_hp = interpolate_cross_section(hard_palate_3d, x_target)

        print("🔍 Interpolierte Basispunkte zur Berechnung der Gaumenkuppel:")
        print(f"   cross_2_l: {cross_2_l}")
        print(f"   cross_2_r: {cross_2_r}")
        print(f"   cross_hp:  {cross_hp}")

        if not all([cross_2_l, cross_2_r, cross_hp]):
            print(f"⚠️ Kein Berechnung des Dome möglich")
            continue

        if PALATE_SHAPE == "half_ellipse":
            params = get_half_ellipse_params(x_target, cross_2_l, cross_2_r, cross_hp)
            draw_half_ellipse(ax, params)
        elif PALATE_SHAPE == "truncated_ellipse":
            params = get_truncated_ellipse_params(x_target, cross_2_l, cross_2_r, cross_hp)
            draw_truncated_ellipse(ax, params)
        elif PALATE_SHAPE == "cosine":
            params = get_cosine_dome_params(x_target, cross_2_l, cross_2_r, cross_hp)
            draw_cosine_dome(ax, params)

        y_top = params['y_top']
        z_sym = params['z_center']

        print(f"🟢 Dome-Parameter für x = {x_target}: y_top = {y_top}, z_sym = {z_sym}")

        # Zungenmittelpunkt bei x_target interpolieren
        interpolated_point = None
        for i in range(len(tongue_mid_3d) - 1):
            x0, y0, z0 = tongue_mid_3d[i]
            x1, y1, z1 = tongue_mid_3d[i + 1]
            if (x0 - x_target) * (x1 - x_target) <= 0 and x0 != x1:
                t = (x_target - x0) / (x1 - x0)
                y = y0 + t * (y1 - y0)
                z = z0
                interpolated_point = [x_target, y, z]
                break

        # Fall 1: Kein interpolierter Punkt oder y > 140 → outer_line_1 verwenden
        # -> kein Zungenkontakt mit hartem Gaumen bei diesem x_target
        if interpolated_point is None or interpolated_point[1] > 140:
            print(f"🟠 Fall 1: Kein interpolierter Punkt oder y > 140 → outer_line_1 verwenden")

            cross_1_l = interpolate_cross_section(outer_line_1_left_3d, x_target)
            cross_1_r = interpolate_cross_section(outer_line_1_right_3d, x_target)
            inner_line_left.append([cross_1_l[2] * 2.5, x_target * 2.5])
            inner_line_right.append([cross_1_r[2] * 2.5, x_target * 2.5])
            ax.scatter([cross_1_l[0]], [140], [cross_1_l[2]], color='orange', label='Fallback: außen' if x_target == x_values[0] else "", marker='o')
            ax.scatter([cross_1_r[0]], [140], [cross_1_r[2]], color='orange', marker='o')
            continue

        x, y, z = interpolated_point
        interpolated_tongue_3d.append(interpolated_point)
        ax.scatter([x], [y], [z], color='darkcyan', label='tongue mid' if x == x_values[0] else "")

        # Fall 2: y < y_top → Symmetriepunkt der Ellipse verwenden
        # -> voller durchgängiger Zungenkontakt mit hartem Gaumen bei diesem x_target 
        if y < y_top:
            print(f"🟠 Fall 2: y < y_top → Symmetriepunkt des Dome verwenden")

            z_project = z_sym * 2.5
            x_project = x * 2.5
            inner_line_left.append([z_project, x_project])
            inner_line_right.append([z_project, x_project])
            ax.scatter([x], [y], [z_sym], color='purple', marker='v', label='Zunge über Dome' if x == x_values[0] else "")
            continue

        # Fall 3: Normfall – Schnittpunkte mit Ellipse berechnen
        # -> partieller Zungenkontakt mit hartem Gaumen bei diesem x_target 
        print(f"🟠 Fall 3: Normfall – Schnittpunkte mit Dome-Funktion berechnen")

        if PALATE_SHAPE == "half_ellipse":
            z_hits = get_half_ellipse_z_for_y(params, y)
        elif PALATE_SHAPE == "truncated_ellipse":
            z_hits = get_truncated_ellipse_z_for_y(params, y)
        elif PALATE_SHAPE == "cosine":
            z_hits = get_cosine_dome_z_for_y(params, y)

        #print(f"[x={x_target:.2f}] y = {y:.2f} | y_top = {params['y_top']:.2f} → z_hits = {z_hits}")

        if len(z_hits) == 2:
            print(f"    Fall 3: im if (wenn Dome-Schnitt klappt)")
            zl, zr = sorted(z_hits)
            inner_line_right.append([zl * 2.5, x * 2.5])
            inner_line_left.append([zr * 2.5, x * 2.5])
            ax.scatter([x], [y], [zl], color='magenta', marker='x', label='Schnitt Zunge–Dome' if x == x_values[0] else "")
            ax.scatter([x], [y], [zr], color='magenta', marker='x')
        else:
            # Sicherheitsfallback: outer_line_1 (falls Dome-Schnitt fehlschlägt)
            print(f"    Fall 3: im else (falls Dome-Schnitt fehlschlägt)")
            cross_1_l = interpolate_cross_section(outer_line_1_left_3d, x_target)
            cross_1_r = interpolate_cross_section(outer_line_1_right_3d, x_target)
            inner_line_left.append([cross_1_l[2] * 2.5, x_target * 2.5])
            inner_line_right.append([cross_1_r[2] * 2.5, x_target * 2.5])
            ax.scatter([cross_1_l[0]], [y], [cross_1_l[2]], color='red', marker='x', label='Fallback bei fehlendem Schnitt' if x_target == x_values[0] else "")

    return inner_line_left, inner_line_right



==> py_code_3D_module/lib/generate_palate_3d.py <==
import numpy as np

from lib.util import interpolate_between

# Funktion zur Berechnung eines Schnittpunkts bei festem x-target
# Basis für die Berechnung des Gaumen-dome an jedem x_target 
def interpolate_cross_section(line, x_target):
    for i in range(len(line) - 1):
        x0, y0, z0 = line[i]
        x1, y1, z1 = line[i + 1]
        if (x0 - x_target) * (x1 - x_target) <= 0 and x0 != x1:
            t = (x_target - x0) / (x1 - x0)
            y = y0 + t * (y1 - y0)
            z = z0 + t * (z1 - z0)
            return [x_target, y, z]
    return None

# ------- half ellipse -----------------------------------
def get_half_ellipse_params(x_target, cross_l, cross_r, cross_hp):
    z_left, z_right = cross_l[2], cross_r[2]
    y_top = cross_hp[1]
    z_center = (z_left + z_right) / 2
    y_center = (cross_l[1] + cross_r[1]) / 2

    a = abs(z_right - z_left) / 2
    b = abs(y_center - y_top)

    return {
        'x': x_target,
        'a': a,
        'b': b,
        'z_center': z_center,
        'y_top': y_top,
    }

def draw_half_ellipse(ax, params):
    t = np.linspace(0, np.pi, 100)
    z_ellipse = params['z_center'] + params['a'] * np.cos(t)
    y_ellipse = params['y_top'] - params['b'] * np.sin(t) + params['b']
    x_ellipse = np.full_like(t, params['x'])

    ax.plot(x_ellipse, y_ellipse, z_ellipse, color='green', alpha=0.6)


def get_half_ellipse_z_for_y(params, y_tongue):
    """Gibt die z-Koordinaten der Ellipsenschnittpunkte für ein gegebenes y zurück."""
    y_top = params['y_top']
    b = params['b']
    a = params['a']
    z_center = params['z_center']

    s = (y_top + b - y_tongue) / b
    if s < 0 or s > 1:
        return []  # Kein Schnittpunkt möglich

    angle = np.arcsin(s)
    z1 = z_center + a * np.cos(angle)
    z2 = z_center - a * np.cos(angle)
    return [z1, z2]

 
# ---------- Truncated Ellipse -----------------------------------

from config_palate_shape import TRUNCATE_K  

def get_truncated_ellipse_params(x_target, cross_l, cross_r, cross_hp):
    """Berechnet die Parameter einer Ellipse mit definierter Kuppeltrunkierung."""
    full = get_half_ellipse_params(x_target, cross_l, cross_r, cross_hp)
    full['truncate_factor'] = TRUNCATE_K
    return full


def draw_truncated_ellipse(ax, params):
    """Zeichnet nur den zentralen Abschnitt der Ellipsenkuppel, definiert durch truncate_factor."""
    import numpy as np

    k = params['truncate_factor']  # z. B. 0.95
    angle_start = np.pi * (1 - k) / 2
    angle_end = np.pi * (1 + k) / 2
    angle = np.linspace(angle_start, angle_end, 100)

    # Debug-Ausgabe: gezeichneter Winkelbereich in Grad
    print(f"🟢 Zeichne truncated ellipse von {np.rad2deg(angle_start):.1f}° bis {np.rad2deg(angle_end):.1f}°")

    z_ellipse = params['z_center'] + params['a'] * np.cos(angle)
    y_ellipse = params['y_top'] - params['b'] * np.sin(angle) + params['b']
    x_ellipse = np.full_like(angle, params['x'])

    ax.plot(x_ellipse, y_ellipse, z_ellipse, color='green', alpha=0.6)


def get_truncated_ellipse_z_for_y(params, y_tongue):
    """
    Gibt die z-Koordinaten der Ellipsenschnittpunkte für ein gegebenes y zurück,
    beschränkt auf den zentralen Ellipsenbereich (truncate_factor).
    """
    import numpy as np

    y_top = params['y_top']
    b = params['b']
    a = params['a']
    z_center = params['z_center']
    k = params['truncate_factor']

    s = (y_top + b - y_tongue) / b  # Umrechnung auf normierte Sinusfläche
    if s < np.sin(np.pi * (1 - k) / 2) or s > np.sin(np.pi * (1 + k) / 2):
        return []  # y liegt außerhalb des zulässigen Bereichs der gekürzten Ellipse

    angle = np.arcsin(s)
    z1 = z_center + a * np.cos(angle)
    z2 = z_center - a * np.cos(angle)
    return [z1, z2]


# -------------- cosine ---------------------------------------------------------------------------

from config_palate_shape import COSINE_K

def get_cosine_dome_params(x_target, cross_l, cross_r, cross_hp):
    z_left = cross_l[2]
    z_right = cross_r[2]
    y_top = cross_hp[1]

    z_min = min(z_left, z_right)
    z_max = max(z_left, z_right)
    z_center = (z_left + z_right) / 2
    y_outer_avg = (cross_l[1] + cross_r[1]) / 2
    height = y_outer_avg - y_top
    # height = 15.0  # oder ein anderer realistischer Wert, ggf. COSINE_K

    return {
        'x': x_target,
        'z_left': z_left,
        'z_right': z_right,
        'z_min': z_min,
        'z_max': z_max,
        'z_center': z_center,
        'y_top': y_top,
        'y_max': y_top,         # für get_cosine_dome_z_for_y()
        'height': height        # für draw + z_for_y()
    }

def draw_cosine_dome(ax, params, num_points=100):
    z_left = params['z_left']
    z_right = params['z_right']
    y_top = params['y_top']
    height = params['height']
    x = params['x']

    t = np.linspace(0, 1, num_points)
    z = z_left + t * (z_right - z_left)
    # y = y_top - height * (np.cos(2.0 * np.pi * t)) / 2  
    y = y_top + height * (np.cos(2.0 * np.pi * t) + 1.0) / 2

    x_vals = np.full_like(z, x)
    ax.plot(x_vals, y, z, color='green', alpha=0.6)

def get_cosine_dome_z_for_y(params, y):
    import numpy as np

    z_min = params['z_min']
    z_max = params['z_max']
    y_max = params['y_max']
    height = params['height']

    # Prüfen, ob y innerhalb des Wertebereichs der Kuppel liegt
    print(f"📏 Prüfung y-Bereich: y = {y:.2f}, y_max = {y_max:.2f}, height = {height:.2f}, untere Grenze = {y_max + height:.2f}")    
    if y > y_max + height or y < y_max:
        return []

    # Umstellen der Gleichung: y = y_max - h * (1 - cos(2πt)) / 2
    # ergibt: cos(2πt) = 1 - 2*(y_max - y)/h
    cos_term = 1 - 2 * (y - y_max) / height
    print(f"🧮 cos_term = {cos_term:.4f} (sollte in [-1, 1] liegen)")

    # Plausibilitätsprüfung wegen numerischer Ungenauigkeit
    if cos_term < -1 or cos_term > 1:
        print(f"⚠️ cos_term außerhalb des zulässigen Bereichs: {cos_term:.4f}")
        return []

    angle = np.arccos(cos_term)
    t1 = angle / (2 * np.pi)
    t2 = 1 - t1  # symmetrisch

    # Berechne z-Koordinaten der beiden Schnittpunkte
    zl = z_min + (z_max - z_min) / 2.0 + t1 * (z_max - z_min)
    zr = z_min - (z_max - z_min) / 2.0 + t2 * (z_max - z_min)

    print(f"✅ Schnittpunkte gefunden bei y = {y:.2f}: zl = {zl:.2f}, zr = {zr:.2f}")
    return [zl, zr]



==> py_code_3D_module/lib/input_data.py <==
# Punktdaten 

# ---------------------------------------------------------------------------
# Daten aus Flutter übernommen und angepasst
outer_line_1_right = [
    [58.2, 294.7], [58.2, 278.2], [58.2, 260.4], [61.6, 245.1], [65.1, 229.9],
    [68.5, 214.6], [73.3, 196.8], [78.1, 179.0], [83.0, 161.2], [88.4, 148.3],
    [93.8, 135.5], [99.2, 122.6], [103.7, 112.7], [108.2, 102.7], [112.7, 92.8],
    [117.7, 81.7], [122.7, 70.5], [127.7, 59.4], [136.6, 50.1], [145.4, 40.7],
    [154.3, 31.4], [163.4, 24.6], [177.9, 18.9], [189.7, 15.8], [203.8, 15.8],
]

outer_line_1_left = [ 
    [218.8, 17.4], [232.7, 19.9], [243.2, 25.2], [253.8, 30.6], [264.3, 35.9],
    [274.3, 44.8], [283.1, 53.1], [289.7, 62.2], [293.2, 72.6], [296.5, 83.0],
    [299.9, 93.5], [304.2, 103.7], [308.4, 113.8], [312.7, 124.0], [317.6, 138.9],
    [322.5, 153.8], [327.4, 168.7], [331.8, 184.3], [336.3, 199.8], [340.7, 215.4],
    [341.4, 231.9], [342.1, 248.5], [342.8, 265.0], [342.8, 278.2], [342.8, 294.7],
]

outer_line_2_right = [
    [81.0, 296.3], [81.4, 281.1], [83.5, 261.0], [84.5, 248.3], [86.0, 234.2],
    [89.2, 217.6], [92.8, 200.4], [98.0, 185.8], [102.7, 170.3], [104.8, 154.0],
    [109.5, 142.0], [112.6, 132.6], [116.3, 120.1], [120.4, 110.7], [125.7, 100.3],
    [129.3, 87.8], [134.0, 77.9], [138.0, 66.6], [144.9, 57.0], [151.2, 48.2],
    [159.7, 40.2], [168.4, 33.6], [179.9, 29.9], [190.3, 27.9], [203.3, 26.7],
]

outer_line_2_left = [
    [217.8, 26.7], [230.2, 29.8], [241.1, 33.4], [247.4, 37.6], [257.7, 44.3],
    [268.1, 51.1], [276.9, 58.8], [280.5, 67.1], [283.1, 76.5], [286.2, 86.3],
    [287.8, 97.7], [290.9, 108.1], [293.5, 116.9], [296.6, 129.9], [300.2, 147.0],
    [302.8, 159.4], [305.4, 173.9], [310.1, 187.9], [313.7, 201.9], [317.3, 216.9],
    [319.9, 235.6], [320.4, 251.2], [319.4, 266.2], [321.0, 280.2], [320.4, 293.1],
]

upper_jaw1 = [
    [115, 148], [117, 136], [120, 130], [125, 122], [130, 117], [135, 110],
    [139, 103], [143, 96]
]

upper_jaw2 = [
    [115, 148], [126, 137], [130, 132], [136, 127], [143, 124], [150, 120],
    [156, 115], [162, 110]
]

hard_palate = [
    [115, 148], # erster Punkt von upper Jaw 2 muss hier dazu!! 
    [127, 136], [139, 136], [144, 133], [150, 129], [155, 124],
    [161, 120], [167, 115], [175, 113],
    # soft palate is added here: 
    [183, 113], [194, 116], [204, 120], [213, 124], [223, 129],
    [232, 134], [242, 137], [252, 140], [259, 143],
]

soft_palate = [         # velum: first .... points !!!   
    # [175, 113], not very first point!
    [183, 113], [194, 116], [204, 120], [213, 124], [223, 129],
    [232, 134], [242, 137], [252, 140], [259, 143],
]

tongue = [   # Punkte gehen von Epiglottis nach vorne
    # Punkte über y = 180 gehören dazu!  
    # nehme meist: die letzten 20 punkte 

    # nn:
    [252, 210], [249, 201], [244, 192], [240, 185], [235, 178],
    [226, 171], [217, 165], [207, 161], [197, 158], [186, 151],
    [175, 145], [163, 140], [153, 138], [142, 137], [133, 137-5],
    [127, 137-5], [122, 146-5], [123, 156-5], [130, 168-5], [132, 179],

    # ii:
    #[225, 191], [225, 181], [223, 168], [220, 158], [215, 146],
    #[208, 134], [201, 127], [191, 121], [181, 118], [170, 119],
    #[160, 125], [154, 131], [147, 136], [141, 143], [133, 149],
    #[127, 154], [130, 161], [134, 167], [137, 172], [138, 177],
]

# Umrechnung in x-y-z-System:
outer_line_1_left_3d = [[y * 0.4, 140, x * 0.4] for x, y in outer_line_1_left]
outer_line_1_right_3d = [[y * 0.4, 140, x * 0.4] for x, y in outer_line_1_right]
outer_line_2_left_3d = [[y * 0.4, 140, x * 0.4] for x, y in outer_line_2_left]
outer_line_2_right_3d = [[y * 0.4, 140, x * 0.4] for x, y in outer_line_2_right]
upper_jaw1_3d = [[x - 108, y, 84.5] for x, y in upper_jaw1]
upper_jaw2_3d = [[x - 108, y, 84.5] for x, y in upper_jaw2]
hard_palate_3d = [[x - 108, y, 84.5] for x, y in hard_palate]
soft_palate_3d = [[x - 108, y, 84.5] for x, y in soft_palate]
tongue_mid_3d = [[x - 108, y, 84.5] for x, y in tongue]


# ------------------------------------------------------------------------------

teethL1_2d = [
    [235.2, 30.9], [226.7, 28.9], [216.6, 17.9], [213.6, 10.9], [216.1, 5.4],
    [253.2, 15.9], [252.7, 22.9], [247.2, 26.4], [235.2, 30.9]
]

teethL2_2d = [
    [253.6, 27.9], [257.2, 43.4], [262.7, 46.9], [276.1, 47.4], [281.1, 42.9],
    [281.1, 37.9], [261.2, 19.4], [257.2, 21.4], [253.6, 27.9]
]

teethL3_2d = [
    [278.6, 52.4], [285.1, 46.4], [295.1, 50.9], [300.6, 62.9], [301.1, 74.8],
    [294.6, 76.3], [283.1, 69.9], [279.6, 64.4], [278.6, 52.4]
]

teethL4_2d = [
    [286.1, 85.8], [285.6, 95.3], [289.6, 103.3], [296.1, 109.3], [314.6, 103.3],
    [316.1, 92.3], [309.6, 79.8], [301.2, 78.6], [286.1, 85.8]
]

teethL5_2d = [
    [301.1, 115.3], [295.6, 124.8], [299.6, 136.3], [310.6, 140.8], [327.6, 133.3],
    [329.1, 121.8], [324.6, 111.3], [313.6, 108.8], [301.1, 115.3]
]

teethL6_2d = [
    [307.6, 149.8], [304.5, 165.8], [308.6, 187.8], [320.6, 193.8], [347.8, 183.1],
    [349.5, 167.2], [346.6, 147.1], [334.1, 139.3], [307.6, 149.8]
]

teethL7_2d = [
    [329.0, 199.3], [317.1, 213.2], [320.0, 231.4], [336.3, 242.0], [358.0, 232.6],
    [362.2, 215.3], [358.6, 196.5], [344.5, 192.8], [329.0, 199.3]
]

teethL8_2d = [
    [318.5, 264.4], [327.3, 250.7], [347.8, 242.6], [362.0, 248.9], [364.2, 265.2],
    [356.8, 282.7], [340.5, 284.2], [325.1, 281.2], [318.5, 264.4]
]

teethR1_2d = [
    [170.6, 20.4], [169.2, 13.3], [171.6, 9.4], [208.2, 4.4], [210.2, 8.9],
    [208.7, 14.9], [193.6, 27.4], [185.6, 27.4], [170.6, 20.4]
]

teethR2_2d = [
    [138.2, 38.4], [137.7, 32.9], [161.2, 14.4], [165.2, 17.9], [166.7, 25.9],
    [162.7, 37.4], [157.2, 41.4], [145.2, 42.9], [138.2, 38.4]
]

teethR3_2d = [
    [134.7, 43.0], [122.9, 48.0], [115.3, 59.2], [113.9, 69.4], [121.7, 73.4],
    [135.2, 69.4], [138.7, 62.9], [138.9, 49.7], [134.7, 43.0]
]

teethR4_2d = [
    [112.3, 75.3], [101.3, 81.8], [96.3, 93.8], [98.3, 102.8], [113.8, 108.8],
    [124.3, 102.3], [127.8, 94.3], [127.8, 83.3], [112.3, 75.3]
]

teethR5_2d = [
    [98.2, 108.2], [85.8, 112.7], [82.6, 124.2], [89.5, 134.6], [104.2, 137.0],
    [112.1, 130.3], [112.8, 120.1], [108.0, 113.4], [98.2, 108.2]
]

teethR6_2d = [
    [78.8, 135.2], [67.2, 143.4], [64.3, 160.6], [65.3, 179.3], [86.8, 190.8],
    [100.3, 183.3], [104.8, 156.8], [96.1, 140.0], [78.8, 135.2]
]

teethR7_2d = [
    [84.8, 197.3], [62.8, 185.3], [48.6, 200.1], [47.1, 219.2], [54.7, 232.0],
    [77.3, 236.7], [84.8, 231.7], [88.3, 214.7], [84.8, 197.3]
]

teethR8_2d = [
    [70.6, 281.2], [54.1, 281.5], [41.0, 272.7], [37.2, 259.6], [39.3, 240.5],
    [60.0, 236.8], [79.5, 246.6], [84.3, 264.7], [70.6, 281.2]
]

teethL1_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL1_2d]
teethL1_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL1_2d]
teethL2_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL2_2d]
teethL2_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL2_2d]
teethL3_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL3_2d]
teethL3_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL3_2d]
teethL4_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL4_2d]
teethL4_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL4_2d]
teethL5_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL5_2d]
teethL5_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL5_2d]
teethL6_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL6_2d]
teethL6_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL6_2d]
teethL7_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL7_2d]
teethL7_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL7_2d]
teethL8_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethL8_2d]
teethL8_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethL8_2d]

teethR1_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR1_2d]
teethR1_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR1_2d]
teethR2_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR2_2d]
teethR2_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR2_2d]
teethR3_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR3_2d]
teethR3_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR3_2d]
teethR4_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR4_2d]
teethR4_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR4_2d]
teethR5_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR5_2d]
teethR5_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR5_2d]
teethR6_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR6_2d]
teethR6_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR6_2d]
teethR7_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR7_2d]
teethR7_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR7_2d]
teethR8_3d_bot = [[y * 0.4, 152, x * 0.4] for x, y in teethR8_2d]
teethR8_3d_top = [[y * 0.4, 140, x * 0.4] for x, y in teethR8_2d]

# Gruppierte Zahnflächen
teethL_all = [
    (teethL1_3d_bot, teethL1_3d_top),
    (teethL2_3d_bot, teethL2_3d_top),
    (teethL3_3d_bot, teethL3_3d_top),
    (teethL4_3d_bot, teethL4_3d_top),
    (teethL5_3d_bot, teethL5_3d_top),
    (teethL6_3d_bot, teethL6_3d_top),
    (teethL7_3d_bot, teethL7_3d_top),
    (teethL8_3d_bot, teethL8_3d_top),
]

teethR_all = [
    (teethR1_3d_bot, teethR1_3d_top),
    (teethR2_3d_bot, teethR2_3d_top),
    (teethR3_3d_bot, teethR3_3d_top),
    (teethR4_3d_bot, teethR4_3d_top),
    (teethR5_3d_bot, teethR5_3d_top),
    (teethR6_3d_bot, teethR6_3d_top),
    (teethR7_3d_bot, teethR7_3d_top),
    (teethR8_3d_bot, teethR8_3d_top),
]




==> py_code_3D_module/lib/output_inner_line.py <==
def write_inner_line_to_dart(left_points, right_points, path='inner_line.py'):
    """
    Schreibt zwei Listen (left_points, right_points) in eine Python-Datei als Konstanten.
    Die Punkte enthalten nur x- und z-Koordinaten (y wird ignoriert).
    """
    def format_list(points):
        return '[\n' + ',\n'.join([f'    [{x:.1f}, {z:.1f}]' for x, z in points]) + '\n]'

    dart_path = 'load_palate_contact_inner_line_contour.dart'
    with open(dart_path, 'w') as f:
        f.write('// Auto-generiert aus inner_line.py\n')
        f.write('Map<String, List<List<double>>> loadPalateContactInnerLineContour() {\n')
        f.write('  return {\n')
        f.write("    'inner_line_right': " + format_list(right_points).replace('\n', '\n      ') + ',\n')
        f.write("    'inner_line_left': " + format_list(left_points).replace('\n', '\n      ') + ',\n')
        f.write('  };  \n')
        f.write('}\n')

==> py_code_3D_module/lib/util.py <==
def interpolate_between(p0, p1, t):
    return [(1 - t) * p0[i] + t * p1[i] for i in range(len(p0))]


==> py_code_3D_module/lib/visualize_lines.py <==
def plot_lines(ax, outer_line_1_left_3d, outer_line_1_right_3d, 
               outer_line_2_left_3d, outer_line_2_right_3d,
               upper_jaw1_3d, upper_jaw2_3d,
               hard_palate_3d, soft_palate_3d,
               tongue_mid_3d):
    
    # Outer line 1: left: 
    x_oll1, y_oll1, z_oll1 = zip(*outer_line_1_left_3d)
    ax.plot(x_oll1, y_oll1, z_oll1, label='outerLine1', color='darkblue')
    # right; 
    x_olr1, y_olr1, z_olr1 = zip(*outer_line_1_right_3d)
    ax.plot(x_olr1, y_olr1, z_olr1, label='outerLine1', color='blue')

    # Outer line 2: left: 
    x_oll2, y_oll2, z_oll2 = zip(*outer_line_2_left_3d)
    ax.plot(x_oll2, y_oll2, z_oll2, label='outerLine2', color='darkblue')
    # right; 
    x_olr2, y_olr2, z_olr2 = zip(*outer_line_2_right_3d)
    ax.plot(x_olr2, y_olr2, z_olr2, label='outerLine2', color='blue')

    # Upper jaw 1+2
    x_uj1, y_uj1, z_uj1 = zip(*upper_jaw1_3d)
    ax.plot(x_uj1, y_uj1, z_uj1, label='upperJaw1', color='green')

    x_uj2, y_uj2, z_uj2 = zip(*upper_jaw2_3d)
    ax.plot(x_uj2, y_uj2, z_uj2, label='upperJaw2', color='darkgreen')

    # Hard palate
    x_hp, y_hp, z_hp = zip(*hard_palate_3d)
    ax.plot(x_hp, y_hp, z_hp, label='hardPalate', color='red')

    # Soft palate
    x_hp, y_hp, z_hp = zip(*soft_palate_3d)
    ax.plot(x_hp, y_hp, z_hp, label='softPalate', color='darkred')

    # tongue
    x_hp, y_hp, z_hp = zip(*tongue_mid_3d)
    ax.plot(x_hp, y_hp, z_hp, label='tongue', color='darkcyan')

    


==> py_code_3D_module/lib/visualize_palate_and_teeth.py <==
import matplotlib.pyplot as plt

def setup_3d_figure():

    fig = plt.figure(figsize=(12, 8))
    ax = fig.add_subplot(111, projection='3d')

    ax.set_xlabel('x (sagittal)')
    ax.set_ylabel('y (vertikal)')
    ax.set_zlabel('z (lateral)')
    ax.set_title('3D-Ansicht: Zahnreihe + Gaumen in x-y-z-Raum')
    ax.legend(loc='center left', bbox_to_anchor=(1.05, 0.5)) 

    # Manueller 1:1:1-Maßstab – einfach visuell anpassen
    ax.set_xlim([0, 150])     # x-Achse (sagittal)
    ax.set_ylim([200, 50])    # y-Achse (vertikal)
    ax.set_zlim([0, 150])     # z-Achse (lateral)

    # Neue Anfangsausrichtung: z-Achse nach oben, y-Achse "in die Tiefe"
    ax.view_init(elev=50, azim=143, roll=-123)

    return ax


# Zahnkuben plotten
def plot_tooth(ax, bot, top, color='lightgrey'):
    # Seitenflächen verbinden
    for i in range(len(bot) - 1):
        x = [bot[i][0], bot[i+1][0], top[i+1][0], top[i][0], bot[i][0]]
        y = [bot[i][1], bot[i+1][1], top[i+1][1], top[i][1], bot[i][1]]
        z = [bot[i][2], bot[i+1][2], top[i+1][2], top[i][2], bot[i][2]]
        ax.plot(x, y, z, color=color)

    # Deckfläche oben
    x_top, y_top, z_top = zip(*top)
    ax.plot(x_top, y_top, z_top, color=color)

    # Bodenfläche unten
    x_bot, y_bot, z_bot = zip(*bot)
    ax.plot(x_bot, y_bot, z_bot, color=color)




==> py_code_3D_module/main.py <==
import matplotlib.pyplot as plt
import gc

plt.close('all')   # alte Plots schließen
gc.collect()       # Speicherbereinigung

from lib.input_data import outer_line_1_left_3d, outer_line_1_right_3d, outer_line_2_left_3d 
from lib.input_data import outer_line_2_right_3d, upper_jaw1_3d, upper_jaw2_3d, hard_palate_3d 
from lib.input_data import soft_palate_3d, tongue_mid_3d
from lib.input_data import teethL_all, teethR_all

from lib.visualize_palate_and_teeth import setup_3d_figure, plot_tooth
from config_palate_shape import PALATE_SHAPE

# Plot
ax = setup_3d_figure()

# Alle Zähne plotten (L1–L8 und R1–R8)
from lib.input_data import teethL_all, teethR_all

for bot, top in teethL_all + teethR_all:
    plot_tooth(ax, bot, top)

from lib.visualize_lines import plot_lines
plot_lines(ax, outer_line_1_left_3d, outer_line_1_right_3d, 
               outer_line_2_left_3d, outer_line_2_right_3d,
               upper_jaw1_3d, upper_jaw2_3d,
               hard_palate_3d, soft_palate_3d,
               tongue_mid_3d)

from lib.generate_inner_line import generate_inner_lines
# Vorher: Definition der Daten wie tongue_mid_3d, outer_line_2_left_3d usw.
inner_line_left, inner_line_right = generate_inner_lines(ax, tongue_mid_3d, 
                                                         outer_line_1_left_3d, outer_line_1_right_3d, 
                                                         outer_line_2_left_3d, outer_line_2_right_3d, 
                                                         hard_palate_3d)

# Export von inner_lines als .dart
from lib.output_inner_line import write_inner_line_to_dart
write_inner_line_to_dart(inner_line_left, inner_line_right, path='load_palate_contact_inner_line_contour.dart')

# final: Ansicht
plt.tight_layout()
plt.show()







